Performance evaluation and application of computation based low-cost homogeneous machine learning model algorithm for image classification

The image classification machine learning model was trained with the intention to predict the category of the input image. While multiple state-of-the-art ensemble model methodologies are openly available, this paper evaluates the performance of a low-cost, simple algorithm that would integrate seamlessly into modern production-grade cloud-based applications. The homogeneous models, trained with the full instead of subsets of data, contains varying hyper-parameters and neural layers from one another. These models' inferences will be processed by the new algorithm, which is loosely based on conditional probability theories. The final output will be evaluated.

==> algorithm.js <==
const modelAccuracy = 0.8;

function computeResult(fullResult) {
    if (fullResult.length === 1) {
        return fullResult;
    }
    const nmsResults = fullResult.map((modelPredBoxList) => nms(modelPredBoxList));
    return findCategories(nmsResults);
}

function findCategories(fullPredBox) {
    const cloneFullPredBox = [...fullPredBox];
    const resultPredBox = [];
    cloneFullPredBox.forEach((modelPredBoxList, index) => {
        if (!modelPredBoxList || !Array.isArray(modelPredBoxList)) {
            return null;
        }

        modelPredBoxList.forEach((modelPredBox) => {
            if (!modelPredBox || !Array.isArray(modelPredBox)) {
                return null;
            }
            const predBoxCandidates = [modelPredBox];

            const modelPredBoxRect = filterToRectangle(modelPredBox);
            for(let i = index; i < cloneFullPredBox.length; i++) {
                cloneFullPredBox[i].some((comparePredBox, innerIndex) => {
                    if (!comparePredBox) {
                        return false;
                    }
                    const comparePredBoxRect = filterToRectangle(comparePredBox);
                    if (isOverlap(comparePredBoxRect, modelPredBoxRect) && calculateIOU(comparePredBoxRect, modelPredBoxRect) > 0.3) {
                        predBoxCandidates.push(comparePredBox);
                        // console.log(modelPredBox);
                        cloneFullPredBox[i][innerIndex] = null;
                        return true;
                    }
                    return false;
                });
            }
            if (predBoxCandidates.length === 1) {
                // resultPredBox.push(modelPredBox);
            }
            if (predBoxCandidates.length > 1) {
                const winningPredBox = findMaxProbForBoxes(predBoxCandidates);
                resultPredBox.push(winningPredBox);
            }
        });
    });
    return resultPredBox;
}

function findMaxProbForBoxes(listPredBox) {
    const categorizedPredBoxFlag = {};
    let winningCategory = null;
    let winningProb = 0;
    listPredBox.forEach((predBox) => {
        const [category, predAcc, ...rest] = predBox;
        if (categorizedPredBoxFlag[category]) {
            return null;
        }
        categorizedPredBoxFlag[category] = true;
        const totalProb = calcDistributedProb(category, listPredBox);
        // console.log('winning prob', totalProb);
        if (totalProb > winningProb) {
            winningCategory = category;
            winningProb = totalProb;
        }
    });
    const [one, two, ...rest] = listPredBox[0];
    return [winningCategory, winningProb, ...rest];
}

function calcDistributedProb(category, listPredBox) {
    let sumOfNotAcc = 1;
    listPredBox.forEach((predBox) => {
        const [predCategory, predAcc, ...rest] = predBox;
        if (predCategory !== category) {
            // const condProb = calcConditionalProb(modelAccuracy, predBox);
            // console.log('cond prob', condProb);
            // sumOfNotAcc *= condProb;
            return null;
        }

        const negCondProb = calcConditionalProb(modelAccuracy, [predBox[0], 1 - predBox[1], ...predBox]);
        sumOfNotAcc *= negCondProb;
        return null;
    });
    return 1 - sumOfNotAcc;
}

function calcConditionalProb(modelAcc, predBox) {
    const predAcc = selectPredAcc(predBox);
    return predAcc * modelAcc;
}

function selectPredAcc(predBox) {
    const [category, predAcc, ...rest] = predBox;
    return predAcc;
}

function nms(predBoxList) {
    const categorizedArr = [];
    const clonePredBoxList = [...predBoxList];
    clonePredBoxList.forEach((predBox, index) => {
        if (!predBox || !Array.isArray(predBox)) {
            return null;
        }
        categorizedArr.push(predBox);

        for (let i = index + 1; i < clonePredBoxList.length; i++) {
            if (clonePredBoxList[i]) {
                const categorizedBox = filterToRectangle(clonePredBoxList[i]);
                const box = filterToRectangle(predBox);
                if (isOverlap(categorizedBox, box) && calculateIOU(categorizedBox, box) >= 0.3) {
                    clonePredBoxList[i] = null;
                }
            }
        }
    });
    return categorizedArr;
}

function filterToRectangle(array) {
    const [category, probability, ...items] = array;
    return [...items]
}

function isOverlap (first, second) {
    const [x1min, y1min, x1max, y1max] = first;
    const [x2min, y2min, x2max, y2max] = second;
    return (xyOverlap(x1min, x1max, x2min, x2max) && xyOverlap(y1min, y1max, y2min, y2max));
}

function xyOverlap(xy1min, xy1max, xy2min, xy2max) {
    if (xy2max >= xy1min) {
        return xy2min < xy1max;
    }
    return false;
}

function calculateIOU(first, second) {
    const [x1min, y1min, x1max, y1max] = first;
    const [x2min, y2min, x2max, y2max] = second;
    const width = Math.abs(Math.min(x1max, x2max) - Math.max(x1min, x2min));
    const height = Math.abs(Math.min(y1max, y2max) - Math.max(y1min, y2min));
    const overlapArea = width * height;
    const union = calculateRectangleArea(first) + calculateRectangleArea(second) - overlapArea;
    return overlapArea / union;
}

function calculateRectangleArea(coords) {
    const [xmin, ymin, xmax, ymax] = coords;
    return (xmax - xmin)*(ymax - ymin);
}

==> ens_algorithm.js <==
/* In order to infer the category of the test image
* the arguments are the each model's list of confidences with the associated category.  
* For example, model_1_pred = [0.1, 0.2, 0.44, 0.33]  where the index of the list corresponds 
* to the category which is ['class A', 'class B', 'class C', 'class D'], for this example 
* there are a total of four classes.
*/

function ensembleProbabilityAlgorithm(model_1_pred, model_2_pred, ..., model_N_pred) {
    category_1_result
    category_2_result
    ...
    category_N_result

    for index in range(length of model_1_pred):
    /* iterate through each index (category) and compute the maximum probabilty that
    * the models predict the test image not being the said category
    */    
        model_1_result = 1 - model_2_pred[index] * model_3_pred[index] * ... * model_N_pred[index] 
        + (1 - model_1_pred[index]) * model_1_validation_performance
        /* model_1_result is equal to 1 -  (the probability of all the models correctly predict the category)
        * plus the probability of model 1 predicting the test image not being the current category 
        * times the validation accuracy of model 1.  
        */

        model_2_result = 1 - model_1_pred[index] * model_3_pred[index] * ... * model_N_pred[index] 
        + (1 - model_2_pred[index]) * model_2_validation_performance
        /* notice that for model_2_result the third term is switched from model_1_pred[index] to 
        * model_2_pred[index] and the model 2's validation accuracy.
        * continue through all the models 
        */
        ...

        model_N_result = 1 - model_1_pred[index] * model_2_pred[index] * ... * model_(N - 1)_pred[index] 
        + (1 - model_N_pred[index]) * model_N_validation_performance


        category_(index)_result = the maximum of {model_1_result, model_2_result, ..., model_N_result}
        /* the maximum of the probability for the models prediction the test image not being in this
        * category is stored outside of the loop
        */

    return the index of the minimum of {category_1_result, category_2_result, ..., category_N_result}
    /* we are returning the category with the least probability value of the models "think" they 
    * predicted the test image not being this category
    * this is a double negation.  
    * In another word, for each category, how confident are the models think the test image 
    * is NOT this category, then find the category with the smallest values (least confident 
    * that this is not the category).  The double negation will yield the category for the test image
    */
}

==> generalFit.m <==

% This allows us to map correctly a simulated time with our actual data
endTime = ElapsedTimeseconds(end);
timePoints = length(ElapsedTimeseconds);
dt = endTime/timePoints;


%======ADJUST PARAMETERS HERE======
fitParams = {'power'};
guess = [5];
% the program automagically adjusts number of fit variables and stuff


    
errorVectorT1 = @(x) (getTemperatureVector(0, endTime,dt,fitParams, x) - T1);
errorVectorT2 = @(x) (getTemperatureVector(0.075, endTime,dt,fitParams, x) - T2);
errorVectorT3 = @(x) (getTemperatureVector(0.15, endTime,dt,fitParams, x) - T3);
errorVectorT4 = @(x) (getTemperatureVector(0.2250, endTime,dt,fitParams, x) - T4);

errorLeastSquares = @(x) sum(errorVectorT1(x).^2);
            




initialGuess = getTemperatureVector(0.075, endTime, dt, fitParams, guess);
hold on;
plot(ElapsedTimeseconds, T1, 'r');
%plot(ElapsedTimeseconds, T2, 'g');
%plot(ElapsedTimeseconds, T3, 'b');
%plot(ElapsedTimeseconds, T4, 'k');
title('Initial Guess');
hold off;

figure;



disp(['=========FIT STARTING: ' datestr(now) '============'])

disp('Looking for ');
for paramNum = 1:length(fitParams)
    disp([fitParams{paramNum} ', with guess ' num2str(guess(paramNum))]);
end

disp(['Guess Error: ' num2str(errorLeastSquares(guess))]);

start = tic;

disp('...');

[params,fval] = fminsearch(errorLeastSquares,guess);

for paramNum = 1:length(fitParams)
    disp([fitParams{paramNum} ': ' num2str(params(paramNum))]);
end

disp(['Fit Error: ' num2str(fval)]);

disp(['Time Elapsed: ' num2str(toc(start))]);

disp(['=========FINISHED: ' datestr(now) '===========']);

hold on;
plot(ElapsedTimeseconds, T1, 'r');
%plot(ElapsedTimeseconds, T2, 'g');
%plot(ElapsedTimeseconds, T3, 'b');
%plot(ElapsedTimeseconds, T4, 'k');
title('Fitted Curve');
hold off;



==> getTemperatureGradient.m <==
function temperature = getTemperatureGradient(varargin)
% getTemperatureGradient returns the temperature gradient matrix of copper
% rod, with a plot of temperature vs. time at the specified distance x
% from the left end of the rod.
%
% The heating conditions is specified by heatingRodTimeStep.m, using the
% given time step dt.
%
% Each row of the temperature matrix is a snapshot of the rod's temperature
% at the time. The row is geographically mapped; i.e. the leftmost cell
% holds the temperature of the leftmost segment of the rod.
%
% The rod parameters can be specified with parameters:
%
%     parameters.rodlength    % Length of the rod
%     parameters.kappa        % Kappa value for the rod material
%     parameters.c            % Specific Heat Capacity of rod material
%     parameters.density      % Density of the rod material
%     parameters.crossArea    % Cross sectional area of rod
%
%
%   getTemperatureGradient(T, dt, fitParamName, guessValue, ...)
%
% returns the temperature gradient, with the specified parameter, given by
% fitParamName, modified to guessValue. Any number of fit parameters can be
% specified in this format (name, guessValue) after T and dt.

if isempty(varargin)
    time = 5000;
    dt = 1;
else
    time = varargin{1};
    dt = varargin{2};
end

% Initialize Parameters
parameters = struct;
timePoints = [];
timeVector = [];

setParameters();

initialConditions();

calculateTemperatureGradient;

% if length(varargin) <= 2
    
    plotTemperatureAt(0, 'r');
    hold on;
    plotTemperatureAt(0.075, 'g');
    
    plotTemperatureAt(0.15, 'b');
    
    plotTemperatureAt(0.225, 'k');
    xlabel('Time (s)');
    ylabel('Temperature (Celsius)');
    hold off;
    
% end



%% Function Definitions
    function setParameters()
        % ===== Setting parameters and stuff
        % K of Aluminum is 205 W/(m*K)
        parameters.kappa = 254.159;
        
        % Convection constant for Aluminum
        parameters.hConvection = 12.7353;
        
        % For Aluminum, at 25 Celsius, 900 J/kgC
        parameters.c = 985.47377;
        
        % For Aluminum, at 2700 kg/m^3
        parameters.density = 2700;
        
        % Diameter is 22.5 mm = 0.0225m
        parameters.radius = 0.0225/2;
        parameters.crossArea = parameters.radius^2 * pi;
        
        % 1 foot
        parameters.rodLength = 0.3048;
        
        parameters.segments = 10;
        
        parameters.roomTemp = 20;
        
        parameters.emissivity = 0.91574;
        
        parameters.power = 5;
        
        timePoints = time/dt;
        
        timeVector = linspace(0, time, timePoints);
        
        setFitParams();
        
    end

    function initialConditions()
        temperature = ones(timePoints, parameters.segments) *26;
    end

    function calculateTemperatureGradient()
        % Skips the first row of data
        for t=2:timePoints
            lastRodState = temperature(t-1,:);
            
            rodState = heatingRodTimeStep(lastRodState, ...
                dt, parameters);
            
            temperature(t, :)  = rodState;
        end
        
    end

    function distanceIndex = getDistanceIndex(x)
        % Calculates the index of the specified distance x
        if x<=0
            distanceIndex = 1;
        elseif x>=parameters.rodLength
            distanceIndex = parameters.segments;
        else
            distanceIndex = round((x/parameters.rodLength)*parameters.segments);
        end
    end

    function setFitParams()
        if length(varargin) > 2
            varNum = 3;
            while(varNum < length(varargin))
                
                varName = varargin{varNum};
                
                if ~isa(varName, 'char')
                    errordlg(['Input variable ' num2str(varNum) ' must be a string! Way to be scrub! Continuing...'], ...
                        'Input Error', 'modal');
                    
                    varNum = varNum + 1;
                    continue;
                end
                
                if ~isfield(parameters, varName)
                    errordlg([varName ' is not a valid parameter! Way to be scrub! Continuing...'], ...
                        'Input Error', 'modal');

                    varNum = varNum + 1;
                    continue;
                end
                
                varNum = varNum + 1;
                varValue = varargin{varNum};
                if ~isa(varValue, 'double')
                    errordlg([varName ' needs it''s value after it! Way to be scrub! Continuing...'], ...
                        'Input Error', 'modal');
                    
                    varNum = varNum + 1;
                    continue;
                end
                parameters = setfield(parameters, varName, varValue);
                varNum = varNum + 1;
            end
        end
    end

    function plotTemperatureAt(distance, color)
        plot(timeVector, temperature(:, getDistanceIndex(distance)), color);
    end


end



==> getTemperatureVector.m <==
function temperatureAtDistance = getTemperatureVector( varargin )
% First input is your distance
% Next two inputs are Time and dt
% Next is a cell array of param names, followed by a double array of
% guesses

distanceIndex = getDistanceIndex(varargin{1});


if length(varargin) == 1
    tempMatrix = getTemperatureGradient;
else
    endTime = varargin{2};
    dt = varargin{3};
    fitParams = varargin{4};
    guess = varargin{5};
    % Making a flexible input based on variable number of fitParams
    input = {endTime, dt};
    for paramNum = 1:length(fitParams)
        input = [input, fitParams{paramNum}];
        input = [input, guess(paramNum)]; 
    end

    tempMatrix = getTemperatureGradient(input{:});
end

temperatureAtDistance = tempMatrix(:, distanceIndex);


end
